Transverse Knots Distinguished by Knot Floer Homology

We exhibit pairs of transverse knots with the same self-linking number that are not transversely isotopic, using the recently defined knot Floer homology invariant for transverse knots and some algebraic refinements of it.

==> TransverseHFK.c <==
/* Program for calculating the invariant for transverse knots, to
   accompany "Transverse knots distinguished by Knot Floer Homology"
   by L. Ng, P. S. Ozsvath, and D. P. Thurston. The invariant was defined
   in "Legendrian knots, transverse knots, and combinatorial Floer homology"
   by P. S. Ozsvath, Z. Szabo, and D. P. Thurston*/

#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#define True 1
#define False 0

/* A transverse knot is specified by its ArcIndex, and the vector of y-coordinates of the Xs and Os. */

/*
These are the examples cited in the paper. To run the program
on any example, simply comment out the three lines below defining
m(10_132) L_1, and uncomment the corresponding three lines defining
the desired knot.
*/

/* Figure 2 */
/* m(10_132) L_1: LL not null-homologous, UR null-homologous */
#define ArcIndex 10
char Xs[ArcIndex]={10,3,8,4,1,7,9,5,6,2};
char Os[ArcIndex]={5,9,1,2,3,10,6,8,4,7};
/* 10_132 L_2: UR not null-homologous, LL null-homologous */
/* #define ArcIndex 10 */
/* char Xs[ArcIndex]={10,5,8,6,3,7,2,4,9,1};*/
/* char Os[ArcIndex]={7,9,3,4,5,1,6,10,2,8};*/

/* Figure 3 */
/* m(12n200) L_1': LL not null-homologous, UR null-homologous */
/* #define ArcIndex 12 */
/* char Xs[ArcIndex]={12,5,10,6,3,4,1,9,11,7,8,2};*/
/* char Os[ArcIndex]={7,11,1,4,5,2,3,12,8,10,6,9};*/
/* m(12n200) L_2': UR not null-homologous, LL null-homologous */
/* #define ArcIndex 12 */
/* char Xs[ArcIndex]={12,7,10,8,5,6,3,9,2,4,11,1}; */
/* char Os[ArcIndex]={9,11,3,6,7,4,5,1,8,12,2,10}; */

/* Figure 4 */
/* P(-4,-3,3) L_1: D1[LL] not null-hom, D1[UR] null-hom */
/* #define ArcIndex 9 */
/* char Xs[ArcIndex]={9,8,1,4,6,5,7,2,3}; */
/* char Os[ArcIndex]={4,2,5,7,9,8,3,6,1}; */
/* P(-4,-3,3) L_2: D1[LL], D1[UR] not null-hom */
/* #define ArcIndex 9 */
/*char Xs[ArcIndex]={9,8,2,4,6,5,3,7,1};*/
/*char Os[ArcIndex]={4,3,5,7,9,8,1,2,6};*/

/* Figure 5 */
/* P(-6,-3,3) L_1': D1[LL], D1[UR] null-hom */
/* #define ArcIndex 11 */
/* char Xs[ArcIndex]={11,10,4,5,1,6,8,7,9,2,3}; */
/* char Os[ArcIndex]={6,5,7,2,4,9,11,10,3,8,1}; */
/* P(-6,-3,3) L_2': D1[LL] null-hom, D1[UR] not null-hom */
/* #define ArcIndex 11 */
/* char Xs[ArcIndex]={11,10,4,5,2,6,8,7,3,9,1}; */
/* char Os[ArcIndex]={6,5,7,3,4,9,11,10,1,2,8}; */


/* Figure 6 */
/* The following grid diagram is Legendrian isotopic to the REVERSE of L_1 */
/* The isotopy is easily checked using Gridlink */
/* LL null-homologous, UR not null-homologous */
/* #define ArcIndex 17 */
/* char Xs[ArcIndex]={1,11,15,14,3,7,2,8,16,5,4,10,9,17,6,13,12}; */
/* char Os[ArcIndex]={10,17,9,6,13,11,12,1,7,15,14,3,2,8,16,5,4}; */
/* The following grid diagram is Legendrian isotopic to the REVERSE of L_2 */
/* The isotopy is easily checked using Gridlink */
/* LL, UR not null-homologous */
/* #define ArcIndex 17 */
/* char Xs[ArcIndex]={11,10,16,15,5,12,1,17,7,6,13,2,8,3,9,14,4}; */
/* char Os[ArcIndex]={3,2,9,8,14,4,11,10,16,15,5,12,1,7,17,6,13}; */

struct vertex {
  int data;
  struct vertex *nextVertex;
};

typedef struct vertex Vertex;
typedef Vertex *VertexList;
FILE *output;


int ThisStart;
int ThisEnd;

struct shortEdgeNode {
  int start;
  int end;
  struct shortEdgeNode *nextPtr;
};

typedef struct shortEdgeNode ShortEdgeNode;
typedef ShortEdgeNode *ShortEdges;
ShortEdges EdgeList;
int numIns;
int numOuts;


typedef struct stateNode StateNode;
typedef StateNode *StateList;

struct stateNode {
  char data[ArcIndex];
  StateList nextState;
};

typedef char State[ArcIndex];

StateList BigIns;
StateList BigOuts;

VertexList ins;
VertexList outs;

ShortEdges AddModTwo(int a, int b, ShortEdges edges);
ShortEdges AddModTwoLists(VertexList kids, VertexList parents);
StateList FixedWtRectanglesOutOf(int wt, State incoming);
VertexList PrependVertex (int a, VertexList v);
ShortEdges PrependEdge (int a, int b, ShortEdges e);
StateList RectanglesOutOf(State incoming);
StateList RectanglesInto(State incoming);
StateList SwapCols(int x1, int x2, State incoming);
void PrintState(State state);
void PrintStateShort(State state);
int GetNumber(State a, StateList b);
void FreeStateList(StateList States);
void Homology();
void SpecialHomology(int init, int final);
void Contract(int a, int b);
VertexList RemoveVertex(int a, VertexList v);
void FreeVertexList(VertexList vertices);
void CreateD0Graph (State init);
void CreateD1Graph (State init);
void FreeShortEdges(ShortEdges e);
void PrintEdges();
void PrintStates(StateList states);
void PrintMathEdges();
void PrintVertices(VertexList vlist);
StateList CreateStateNode(State state);
StateList RemoveState (State a, StateList v);
ShortEdges CreateEdge(int a, int b);

void PrintMathEdgesA(ShortEdges edges);


int EqState(State a, State b)
{
  return (!strncmp(a,b,ArcIndex));
}


int Omain()
{
  char UR[ArcIndex];
  int i,j,z;

  printf("\n \nCalculating graph for UR invariant\n");
  if(Xs[ArcIndex-1]==ArcIndex) {UR[0] = 1; }
  else {   UR[0]= (char) Xs[ArcIndex-1]+1; };
  i=1;
  while(i<=ArcIndex-1) {
    if (Xs[i-1]==ArcIndex) { UR[i]=1; }
    else { UR[i]=Xs[i-1]+1; }
    i++;
  }
  PrintState(UR);
  if (NullHomologousD0Q(UR)) { printf("UR is null-homologous\n"); }
  else { printf("UR is NOT null-homologous"); };
}

int main()
{
  char UR[ArcIndex];
  int i,j,z;

  printf("\n \nCalculating graph for LL invariant\n");
  PrintState(Xs);
  if (NullHomologousD0Q(Xs)) { printf("LL is null-homologous\n"); }
  else { printf("LL is NOT null-homologous"); }

  printf("\n \nCalculating graph for UR invariant\n");
  if(Xs[ArcIndex-1]==ArcIndex) {UR[0] = 1; }
  else {   UR[0]= (char) Xs[ArcIndex-1]+1; };
  i=1;
  while(i<=ArcIndex-1) {
    if (Xs[i-1]==ArcIndex) { UR[i]=1; }
    else { UR[i]=Xs[i-1]+1; }
    i++;
  }
  PrintState(UR);
  if (NullHomologousD0Q(UR)) { printf("UR is null-homologous\n"); }
  else { printf("UR is NOT null-homologous"); };


  printf("\n \nCalculating graph for D1[LL] invariant\n");
  PrintState(Xs);
  if (NullHomologousD1Q(Xs)) { printf("D1[LL] is null-homologous\n"); }
  else { printf("D1[LL] is NOT null-homologous"); }

  printf("\n \nCalculating graph for D1[UR] invariant\n");
  if(Xs[ArcIndex-1]==ArcIndex) {UR[0] = 1; }
  else {   UR[0]= (char) Xs[ArcIndex-1]+1; };
  i=1;
  while(i<=ArcIndex-1) {
    if (Xs[i-1]==ArcIndex) { UR[i]=1; }
    else { UR[i]=Xs[i-1]+1; }
    i++;
  }
  PrintState(UR);
  if (NullHomologousD1Q(UR)) { printf("D1[UR] is null-homologous\n"); }
  else { printf("D1[UR] is NOT null-homologous\n"); }; 
}



  

int mod(int a, int b) 
{ if (a<b) { return a; } else return mod(a-b,b); }


int Mod(int a) 
{
  if (a>=ArcIndex) { return (a-ArcIndex); } 
  else if (a<0) { return (a+ArcIndex); }
  else { return(a); };
}


int ModUp(int a) 
{
  if (a>ArcIndex) { return (a-ArcIndex); } 
  else if (a<=0) { return (a+ArcIndex); }
  else { return(a); };
}


int min(int a, int b)
{
  if(a<b) {return (a); }
  else { return(b); }
}

int max(int a, int b)
{
  if(a>b) {return (a); }
  else { return(b); }
}

StateList NewRectanglesOutOf(StateList Prevs, State incoming)
{
  StateList Temp, ans;
  State TempState;
  int LL;
  int w,h,m,n,i;
  int height;
  ans=NULL;
  i=0;
  while (i<ArcIndex) {
    TempState[i]=incoming[i];
    i++;
  }
  LL=0;
  while (LL<ArcIndex) {
    w=1;
    h=min(Mod(Os[LL]-incoming[LL]),Mod(Xs[LL]-incoming[LL]));
    while(w<ArcIndex && h>0) {
      if (Mod(incoming[Mod(LL+w)]-incoming[LL])<= h) {
	TempState[LL]=incoming[Mod(LL+w)];
	TempState[Mod(LL+w)]=incoming[LL];
	m=GetNumber(TempState,Prevs);
	if (m==0) {
	  n=GetNumber(TempState,ans);
	  if (n!=0) {
	    ans=RemoveState(TempState,ans);
	  }
	  else {
	    Temp=SwapCols(LL,Mod(LL+w),incoming);
	    Temp->nextState=ans;
	    ans=Temp;
	  }
	};
	TempState[LL]=incoming[LL];
	TempState[Mod(LL+w)]=incoming[Mod(LL+w)];
	h=Mod(incoming[Mod(LL+w)]-incoming[LL]);
      };
      h=min(h,
	    min(Mod(Os[Mod(LL+w)]-incoming[LL]),
		Mod(Xs[Mod(LL+w)]-incoming[LL])));
      w++;
    };
    LL++;
  };
  return ans;
}


StateList RectanglesOutOf(State incoming)
{
  StateList Temp, ans;
  int LL;
  int w,h;
  int height;
  ans=NULL;
  LL=0;
  while (LL<ArcIndex) {
    w=1;
    h=min(Mod(Os[LL]-incoming[LL]),Mod(Xs[LL]-incoming[LL]));
    while(w<ArcIndex && h>0) {
      if (Mod(incoming[Mod(LL+w)]-incoming[LL])<= h) {
	Temp=SwapCols(LL,Mod(LL+w),incoming);
	Temp->nextState=ans;
	ans=Temp;
	h=Mod(incoming[Mod(LL+w)]-incoming[LL]);
      };
      h=min(h,
	    min(Mod(Os[Mod(LL+w)]-incoming[LL]),
		Mod(Xs[Mod(LL+w)]-incoming[LL])));
      w++;
    };
    LL++;
  };
  return ans;
}

 

StateList RectanglesInto(State incoming)
{
  StateList Temp, ans;
  int LL;
  int w,h;
  int height;
  ans=NULL;
  LL=0;
  while (LL<ArcIndex) {
    w=1;
    h=min(ModUp(incoming[LL]-Os[LL]),ModUp(incoming[LL]-Xs[LL]));
    while(w<ArcIndex && h>0) {
      if (ModUp(incoming[LL]-incoming[Mod(LL+w)])< h) {
	Temp=SwapCols(LL,Mod(LL+w),incoming);
	Temp->nextState=ans;
	ans=Temp;
	h=ModUp(incoming[LL]-incoming[Mod(LL+w)]);
      };
      h=min(h,
	    min(ModUp(incoming[LL]-Os[Mod(LL+w)]),
		ModUp(incoming[LL]-Xs[Mod(LL+w)])));
      w++;
    };
    LL++;
  };
  return ans;
}


StateList NewRectanglesInto(StateList Prevs, State incoming)
{
  StateList ans, Temp;
  State TempState;
  int LL, m,n;
  int w,h;
  int i;
  int height;
  ans=NULL;
  i=0;
  while (i<ArcIndex) {
    TempState[i]=incoming[i];
    i++;
  }
  LL=0;
  while (LL<ArcIndex) {
    w=1;
    h=min(ModUp(incoming[LL]-Os[LL]),ModUp(incoming[LL]-Xs[LL]));
    while(w<ArcIndex && h>0) {
      if (ModUp(incoming[LL]-incoming[Mod(LL+w)])< h) {
	TempState[LL]=incoming[Mod(LL+w)];
	TempState[Mod(LL+w)]=incoming[LL];
	m=GetNumber(TempState,Prevs);
	if (m==0) {
	  n=GetNumber(TempState,ans);
	  if (n!=0) {
	    ans=RemoveState(TempState,ans);
	  }
	  else {
	    Temp=SwapCols(LL,Mod(LL+w),incoming);
	    Temp->nextState=ans;
	    ans=Temp;
	  }
	};
	TempState[LL]=incoming[LL];
	TempState[Mod(LL+w)]=incoming[Mod(LL+w)];
	h=ModUp(incoming[LL]-incoming[Mod(LL+w)]);
      };
      h=min(h,
	    min(ModUp(incoming[LL]-Os[Mod(LL+w)]),
		ModUp(incoming[LL]-Xs[Mod(LL+w)])));
      w++;
    };
    LL++;
  };
  return ans;
}

StateList SwapCols (int x1, int x2, char *incoming)
{ 
  StateList ans;
  int i;
  i=0;
  ans=malloc(sizeof(StateNode));
  i=0;
  while(i<ArcIndex) {
    ans->data[i]=incoming[i];
    i++; };
  ans->data[x1]=(incoming)[x2];
  ans->data[x2]=(incoming)[x1];
  ans->nextState=NULL;
  return ans;
}
  
  
void oldPrintState (State state)
{
  int i,j;
  i=0;
  j=0;
  while(i<ArcIndex) {
    j=0;
    while(j<ArcIndex) {
      if (Xs[i]==j) {printf("  X  ");}
      else { 
	if (Os[i]==j) 
	  {printf("  O  ");}
	else {printf ("  -  ");}; };
      j++;
    };
    printf("\n");
    j=0;
    while(j<ArcIndex) {
      if (state[i]==j) {printf("*    ");}
      else {           printf ("     "); }; 
      j++; 
    };
    printf("\n");
    i++; 
  };
}


int LengthStateList(StateList states)
{
  int c;
  StateList Temp;
  Temp=states;
  c=0;
  while (Temp!=NULL) {
    c++; 
    Temp=Temp->nextState; 
  };
  return c;
}

int LengthVertexList(VertexList states)
{
  int c;
  VertexList Temp;
  Temp=states;
  c=0;
  while (Temp!=NULL) {
    c++; 
    Temp=Temp->nextVertex; 
  };
  return c;
}

void PrintStates(StateList states)
{ 
  StateList Temp;
  int c;
  Temp=states;
  printf("{");
  c=0;
  while ((Temp!=NULL)&&c<500000) {
    PrintStateShort(Temp->data);
    Temp=Temp->nextState;
    if (Temp!=NULL) {printf(",");};
    c++;
  };
  if (c==500000) {printf("...");};
  printf("}");
}

void PrintStateShort (State state)
{
  int i;
  i=0;
  printf("{");
  while(i<ArcIndex-1) {
    printf("%d,",state[i]);
    i++;};
  printf("%d}",state[ArcIndex-1]);
}

void PrintState (State state)
{
  int i,j;
  j=ArcIndex;
  while(j>0) {
    i=0;
    while(i<ArcIndex) {
      if (Xs[i]==j) {printf("  X  ");}
      else { 
	if (Os[i]==j) 
	  {printf("  O  ");}
	else {printf ("  -  ");}; };
      i++;
    };
    printf("\n");
    i=0;
    while(i<ArcIndex) {
      if (state[i]==j) {printf("*    ");}
      else {           printf ("     "); }; 
      i++; 
    };
    printf("\n");
    j--; 
  };
  printf("\n");
  printf("2A=M=SL+1=%d\n",NESWpp(Xs)-NESWpO(Xs)-NESWOp(Xs)+NESWpp(Os)+1);
}


int GetNumber(State a, StateList b) 
{
  StateList temp;
  int count=1;
  temp=b;
  while (temp!=NULL) {
    if (EqState(a,temp->data)) { return count;};
    temp=temp->nextState;
    count++;
  };
  return 0;
}


StateList CreateStateNode(State state)
{
  StateList ans;
  int i;
  ans=malloc(sizeof(StateNode));
  ans->nextState=NULL;
  i=0;
  while(i<ArcIndex) {
    ans->data[i]=state[i];
    i++;
  };
  return(ans);
}

StateList AppendToStateList(State state, StateList rest)
{
  StateList NewNode, TTTemp;
  StateNode ANewNode;
  int i;
  NewNode= malloc(sizeof(StateNode));
  i=0;
  while (i<ArcIndex) {
    NewNode->data[i]=state[i];
    i++;
  };
  NewNode->nextState=NULL;
  if (rest==NULL) { return NewNode; }
  else   {
    TTTemp=rest;
    while(TTTemp->nextState!=NULL) {
      TTTemp=TTTemp->nextState;
    };
    TTTemp->nextState=NewNode;
  };
  return rest;
}
  
    

ShortEdges AddModTwoLists(VertexList parents, VertexList kids) 
{
  VertexList tempkids, tempparents, thiskid, thisparent, tempvert;
  ShortEdges thisedge, tempedge, Prev;
  ShortEdges ans;
  int t;
  if ((parents==NULL )||(kids==NULL)) { ans=EdgeList; }
  else 
    {
      thisparent=parents;
      thiskid=kids;
      ans=NULL;
      thisedge=EdgeList;
      while (thisparent!=NULL && thisedge!=NULL && (thisedge->start==thisparent->data && thisedge->end==thiskid->data)) {
	tempedge=thisedge;
	thisedge=thisedge->nextPtr;
	thiskid=thiskid->nextVertex;
	if (thiskid==NULL) {
	  tempvert=thisparent;
	  thisparent=thisparent->nextVertex;
	  free(tempvert);
	  thiskid=kids;
	};
      };
      if(thisedge!=NULL && 
	 (thisparent==NULL || (thisedge->start < thisparent->data || (thisedge->start==thisparent->data && thisedge->end<thiskid->data)))) {
	ans=thisedge;
	Prev=ans;
	thisedge=thisedge->nextPtr;
      }
      else if (thisparent!=NULL) {
	ans=CreateEdge(thisparent->data,thiskid->data);
	ans->nextPtr=NULL;
	thiskid=thiskid->nextVertex;
	if (thiskid==NULL) {
	  tempvert=thisparent;
	  thisparent=thisparent->nextVertex;
	  free(tempvert);
	  thiskid=kids;
	};
      }
      else { ans=NULL; }
      Prev=ans;
      while (thisedge!=NULL && thisparent!=NULL) {
	while (thisedge!=NULL &&  ((thisedge->start < thisparent->data || (thisedge->start==thisparent->data && thisedge->end<thiskid->data)))) {
	  Prev->nextPtr=thisedge;
	  Prev=Prev->nextPtr;
	  thisedge=thisedge->nextPtr;
	};
	while(thisedge!=NULL && thisparent!=NULL && (thisedge->start==thisparent->data && thisedge->end==thiskid->data)) {
	  tempedge=thisedge;
	  thisedge=tempedge->nextPtr;
	  Prev->nextPtr=thisedge;
	  free(tempedge);
	  thiskid=thiskid->nextVertex;
	  if (thiskid==NULL) {
	    tempvert=thisparent;
	    thisparent=thisparent->nextVertex;
	    free(tempvert);
	    thiskid=kids;
	  };
	};
	while (thisparent!=NULL && ((thisedge==NULL) || 
				    ((thisedge->start > thisparent->data || (thisedge->start==thisparent->data && thisedge->end> thiskid->data))))) {
	  Prev->nextPtr=CreateEdge(thisparent->data,thiskid->data);
	  Prev=Prev->nextPtr;
	  Prev->nextPtr=NULL;
	  thiskid=thiskid->nextVertex;
	  if (thiskid==NULL) {
	    tempvert=thisparent;
	    thisparent=thisparent->nextVertex;
	    free(tempvert);
	    thiskid=kids;
	  };
	};
      };
      if ((thisparent==NULL)&&(Prev!=NULL)) {
	Prev->nextPtr=thisedge;
      }
    };
  return(ans);
}


      
	


ShortEdges AppendOrdered(int a, int b, ShortEdges edges)
{ 
  ShortEdges Temp, Prev, curr, ans;
  Prev=edges;
  if ((edges==NULL) || 
      (edges->start>a) || 
      (edges->start== a && edges->end> b)) {
    ans=malloc(sizeof(ShortEdgeNode));
    ans->start=a;
    ans->end=b;
    ans->nextPtr=Prev;
  }
  else {
    ans=edges;
    curr=Prev->nextPtr;
    while (curr!=NULL && 
	   ((curr->start < a) ||
	    ((curr->start==a) && (curr->end < b)))) {
      curr=curr->nextPtr;
      Prev=Prev->nextPtr; 
    };
    Temp=malloc(sizeof(ShortEdgeNode));
    Temp->start=a;
    Temp->end=b;
    Temp->nextPtr=curr;
    Prev->nextPtr=Temp;
  };
  return (ans);
}

ShortEdges AddModTwo(int a, int b, ShortEdges edges)
{ 
  ShortEdges Temp, Prev, curr, ans;
  int t;
  Prev=edges;
  if ((edges==NULL) || 
      (edges->start>a) || 
      (edges->start== a && edges->end> b)) {
    ans=malloc(sizeof(ShortEdgeNode));
    ans->start=a;
    ans->end=b;
    ans->nextPtr=Prev;
  }
  else if (edges->start==a &&
      edges->end == b) {
    Temp=edges;
    ans=edges->nextPtr;
    free(Temp);
  }
  else {
    ans=edges;
    curr=Prev->nextPtr;
    while (curr!=NULL && 
	   ((curr->start < a) ||
	    ((curr->start==a) && (curr->end < b)))) {
      curr=curr->nextPtr;
      Prev=Prev->nextPtr; 
    };
    if ((curr != NULL) && (curr->start == a) && (curr->end == b)) {
      Prev->nextPtr=curr->nextPtr;
      free(curr);
    }
    else {
      Temp=malloc(sizeof(ShortEdgeNode));
      Temp->start=a;
      Temp->end=b;
      Temp->nextPtr=curr;
      Prev->nextPtr=Temp;
    };
  };
  return (ans);
}

ShortEdges PrependEdge(int a, int b, ShortEdges e)
{
  ShortEdges newPtr;
  newPtr=malloc(sizeof(ShortEdgeNode));
  newPtr->start=a;
  newPtr->end=b;
  newPtr->nextPtr=e;
  return(newPtr);
}

ShortEdges CreateEdge(int a, int b)
{
  ShortEdges newPtr;
  newPtr=malloc(sizeof(ShortEdgeNode));
  newPtr->start=a;
  newPtr->end=b;
  newPtr->nextPtr=NULL;
  return(newPtr);
}

VertexList PrependVertex(int a, VertexList vertices)
{
  VertexList newPtr;
  VertexList Ptr;
  newPtr=malloc(sizeof(Vertex));
  (newPtr->data)=a;
  (newPtr->nextVertex)=vertices;
  return newPtr;
}


void Homology ()
{
  int i,j;
  int a, b;
  ShortEdges Temp, Temp2;
  i=0;
  j=0;
  Temp=EdgeList;
  while(Temp!=NULL) {
    if (Temp!=NULL) {
      Contract(Temp->start, Temp->end);
      Temp=EdgeList;
    };
  };
}

void SpecialHomology(int init, int final)
{
  int i,j,a,b,t;
  ShortEdges Temp;
  i=0;
  j=0;
  Temp=EdgeList;
  if ((EdgeList==NULL) || (EdgeList->start != init)) { 
    printf("FOOO"); 
    scanf("%d",&t); 
    FreeShortEdges(EdgeList); 
    EdgeList=NULL; 
  }; 
  while((EdgeList!=NULL)&&(Temp!=NULL)) {
    while ((Temp!=NULL)&& (Temp->start==init)) {
      Temp=Temp->nextPtr;
    };
    while ((Temp!=NULL) && (Temp->end > final)) {
      Temp=Temp->nextPtr;
    };
    if (j==100) {  
      j =0; 
      if (Temp!=NULL)
	printf("Iteration number %d; Contracting edge starting at (%d,%d)\n",i, Temp->start, Temp->end);
    };
    i++;
    j++;
    if (Temp!=NULL)  { 
      a=Temp->start;
      b=Temp->end;
      Contract(Temp->start,Temp->end); 
      Temp=EdgeList;
    };
  };
}
    

void Contract(int a, int b)
{
  ShortEdges Temp;
  ShortEdges Prev;
  int z,t;
  VertexList parents, kids, tempkids, tempparents;
  VertexList LastParent, LastKid;
  Prev=EdgeList;
  parents=NULL;
  kids=NULL;
  tempkids=NULL;
  tempparents=NULL;
  LastParent=NULL;
  LastKid=NULL;
  while (EdgeList!= NULL && ((EdgeList)->end == b || EdgeList->start==a)) {
    if ((EdgeList->end == b) && (EdgeList->start== a)) {
      Temp=EdgeList;
      EdgeList=EdgeList->nextPtr;
      free(Temp);
    }
    else {
      if (EdgeList->end==b) {
	if (LastParent==NULL) {
	  parents=PrependVertex(EdgeList->start, NULL);
	  LastParent=parents;
	}
	else {
	  tempparents=PrependVertex(EdgeList->start,NULL);
	  LastParent->nextVertex=tempparents;
	  LastParent=LastParent->nextVertex;
	};
	Temp=EdgeList;
	EdgeList=EdgeList->nextPtr;
	free(Temp);
      }
      else if (EdgeList->start==a) {
	if (LastKid==NULL) {
	  kids=PrependVertex(EdgeList->end,kids);
	  LastKid=kids;
	}
	else {
	  tempkids=PrependVertex(EdgeList->end,NULL);
	  LastKid->nextVertex=tempkids;
	  LastKid=LastKid->nextVertex;
	};
	Temp=EdgeList;
	EdgeList=EdgeList->nextPtr;
	free(Temp);
      };
    };
  };
  Prev=EdgeList;
  if (EdgeList!=NULL) { 
    Temp=(EdgeList->nextPtr); 
  }
  else { 
    Temp = NULL; 
  };
  while(Temp!=NULL && (Temp)->start <a) {
    if((Temp)->end == b) {
      if (LastParent==NULL) {
	parents=PrependVertex((Temp)->start,NULL);
	LastParent=parents;
      }
      else {
	tempparents=PrependVertex((Temp)->start,NULL);
	LastParent->nextVertex=tempparents;
	LastParent=LastParent->nextVertex;
      };
      (Prev->nextPtr)=(Temp->nextPtr);
      free (Temp);
      Temp=Prev->nextPtr;
    }
    else {
      Temp=(Temp)->nextPtr;
      Prev=(Prev)->nextPtr;
    };
  };
  while(Temp!=NULL && (Temp)->start==a) {
    if (Temp->end != b) { 
      if (LastKid==NULL) {
	kids=PrependVertex(Temp->end,NULL);
	LastKid=kids;
      }
      else {
	tempkids=PrependVertex(Temp->end,NULL);
	LastKid->nextVertex=tempkids;
	LastKid=LastKid->nextVertex;
      };
    };
    (Prev)->nextPtr=Temp->nextPtr;
    free (Temp);
    Temp=(Prev)->nextPtr;
  };
  while(Temp!= NULL) {
    if ((Temp)->end==b) {
      if (LastParent==NULL) {
	parents=PrependVertex(Temp->start,NULL);
	LastParent=parents;
      }
      else {
	tempparents=PrependVertex((Temp)->start,NULL);
	LastParent->nextVertex=tempparents;
	LastParent=LastParent->nextVertex;
      };
      (Prev)->nextPtr=(Temp)->nextPtr;
      free (Temp);
      Temp=(Prev)->nextPtr; }
    else { 
      Temp=(Temp)->nextPtr;
      Prev=(Prev)->nextPtr;
    }
  };
  EdgeList=AddModTwoLists(parents,kids);
}

int OrderedQ(VertexList L) 
{
  int max=0;
  int t;
  VertexList Temp;
  Temp=L;
  while(Temp!=NULL) {
    if (Temp->data < max) { printf("XXXX"); scanf("%d",&t); return 0; }
    max=Temp->data;
    Temp=Temp->nextVertex;
  };
  if (Temp==NULL) { return 1; }
}
      
StateList RemoveState (State a, StateList v)
{   
  StateList Temp, Prev;
  StateList sList=v;
  Prev=v;
  if (v==NULL) return (NULL);
  else if (EqState(a,v->data)) {
    Temp=v;
    sList=v->nextState;
    free(v);
    return(sList);
  }
  else {
    Temp=Prev->nextState;
    while ((Temp!=NULL) &&(!EqState(a,Temp->data))) {
      Temp=Temp->nextState;
      Prev=Prev->nextState;
    };
    if (Temp != NULL) { 
      Prev->nextState=Temp->nextState; 
      free(Temp); 
      return sList; }
    else return sList;
  };
}


VertexList RemoveVertex(int a, VertexList v)
{   
  VertexList Temp, Prev;
  VertexList vList=v;
  Prev=v;
  if (v==NULL) return NULL;
  else if (v->data==a) {
    Temp=v;
    vList=v->nextVertex;
    free(Temp);
    return(vList);
  }
  else {
    Temp=Prev->nextVertex; 
    while ((Temp!=NULL) &&(Temp->data)<a) {
      Temp=Temp->nextVertex;
      Prev=Prev->nextVertex;
    };
  if (Temp != NULL) { 
    Prev->nextVertex=Temp->nextVertex; 
    free(Temp); 
    return vList; }
  else return vList;
  };
}


void PrintEdges()
{
  ShortEdges Temp;
  Temp=EdgeList; 
  while(Temp!= NULL) {
    printf ("%d %d\n",Temp->start, Temp->end);
    Temp=(Temp->nextPtr);
    /*    if (Temp!=NULL) printf(",");*/
  };
}

void PrintMathEdges()
{
  ShortEdges Temp;
  int t,z;
  Temp=EdgeList; 
  printf ("{"); 
  t=0;
  while(Temp!= NULL) {
    printf ("{%d,%d}",Temp->start, Temp->end);
    t++;
    if (t==80) { Temp=NULL; printf("...}\n"); }
    else {
      Temp=(Temp->nextPtr);
      if (Temp!=NULL) printf(",");
    }
  };
  printf("}");
}

void PrintMathEdgesA(ShortEdges edges)
{
  ShortEdges Temp;
  Temp=edges; 
  printf ("{"); 
  while(Temp!= NULL) {
    printf ("{%d,%d}",Temp->start, Temp->end);
    Temp=(Temp->nextPtr);
      if (Temp!=NULL) printf(",");
  };
    printf("}");
}


void PrintVertices(VertexList vlist)
{ VertexList temp;
  temp=vlist; 
  printf ("{");
  while(temp!= NULL) {
    printf ("%d",(temp)->data);
    temp=(temp)->nextVertex;
    if(temp!=NULL) printf(",");
  };
  printf("}");
}

void FreeStateList(StateList states)
{
  StateList Temp;
  Temp=states;
  while (Temp!=NULL) {
    states=states->nextState;
    free(Temp);
    Temp=states;
  };
}
  
void FreeShortEdges(ShortEdges e)
{
  ShortEdges Temp, nTemp;
  Temp=e;
  nTemp=Temp;
  while (Temp!=NULL) {
    nTemp=Temp;
    Temp=Temp->nextPtr;
    free(nTemp);
  };
}

  
void FreeVertexList(VertexList vertices)
{
  VertexList Temp, nTemp;
  Temp=vertices;
  nTemp=Temp;
  while (Temp!=NULL) {
    nTemp=Temp;
    Temp=Temp->nextVertex;
    free(nTemp);
  };
}


/* Higher differentials */

StateList FixedWtRectanglesOutOf(int wt, State incoming)
{
  StateList Temp, ans;
  int LL;
  int w,h;
  int height, thisweight,i;
  ans=NULL;
  LL=0;
  while (LL<ArcIndex) {
    w=1;
    h=Mod(Os[LL]-incoming[LL]);
    while(w<ArcIndex && h>0) {
      if (Mod(incoming[Mod(LL+w)]-incoming[LL])<= h) {
	thisweight=0;
	i=0;
	while(i<w && thisweight<=wt+1) {
	  if (Mod(Xs[Mod(LL+i)]-incoming[LL])<Mod(incoming[Mod(LL+w)]-incoming[LL])) { thisweight++; };
	  i++;
	};
	if (thisweight==wt) {
	  Temp=SwapCols(LL,Mod(LL+w),incoming);
	  if (GetNumber(Temp->data,ans)!=0) {
	    ans=RemoveState(Temp->data,ans);
	    free(Temp);
	    Temp=ans;
	  }
	  else {
	    Temp->nextState=ans;
	    ans=Temp;
	  }
	};
	h=Mod(incoming[Mod(LL+w)]-incoming[LL]);
      };
      h=min(h,Mod(Os[Mod(LL+w)]-incoming[LL]));
      w++;
    };
    LL++;
  };
  return ans;
}


int NullHomologousD0Q(State init)
{
  StateList NewIns, NewOuts, LastNewIn, LastNewOut, Temp;
  StateList PrevIns, PrevOuts;
  StateList ReallyNewOuts=NULL, PrevReallyNewOuts=NULL, ReallyNewIns=NULL;
  ShortEdges LastEdge, TempEdges;
  ShortEdges NewEdges;
  ShortEdges PresentEdgeList;
  int innumber, ans, previnnumber;
  int numFreshIns;
  int outnumber;
  int i;
  int t, edgecount=0;
  numIns=0;
  numOuts=0;
  int a;
  int numNewIns=0;
  int numNewOuts=0;
  StateList PresentIn, PresentOut;
  EdgeList=PrependEdge(0,1,NULL);
  LastEdge=EdgeList;
  NewEdges=NULL;
  PrevOuts=NULL;
  PrevIns=NULL;
  NewIns=malloc(sizeof(StateNode));
  i=0;
  while (i<ArcIndex) {
    NewIns->data[i]=init[i];
    i++; 
  };
  NewIns->nextState=NULL;
  ans=0;
  while (NewIns!=NULL && ! ans) {
    PresentIn=NewIns;
    innumber=0;
    numNewOuts=0;
    NewOuts=NULL;
    while (PresentIn!=NULL) {
      FreeStateList(ReallyNewOuts);
      innumber++;
      ReallyNewOuts=NewRectanglesInto(PrevOuts,PresentIn->data);
      while (ReallyNewOuts!=NULL) {
	outnumber=GetNumber(ReallyNewOuts->data,NewOuts);
	if (outnumber==0) {
	  if (numNewOuts==0) {
	    NewOuts=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    NewOuts->nextState=NULL;
	    LastNewOut=NewOuts;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  }
	  else {
	    LastNewOut->nextState=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    LastNewOut=LastNewOut->nextState;
	    LastNewOut->nextState=NULL;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  };
	}
	else {
	  Temp=ReallyNewOuts;
	  ReallyNewOuts=ReallyNewOuts->nextState;
	  free(Temp);
	}
	EdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns, EdgeList);
	edgecount++;
      }
      PresentIn=PresentIn->nextState;
    };
    FreeStateList(PrevIns);
    PrevIns=NewIns;
    i=1;
    numIns=numIns+innumber;
    previnnumber=numIns;
    numNewIns=0;
    NewIns=NULL;
    outnumber=0;
    PresentOut=NewOuts;
    while (PresentOut!=NULL) {
	outnumber++;
	ReallyNewIns=NewRectanglesOutOf(PrevIns,PresentOut->data);
	while (ReallyNewIns!=NULL) {
	  innumber=GetNumber(ReallyNewIns->data,NewIns);
	  if (innumber==0) {
	    if (numNewIns==0) {
	      NewIns=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      NewIns->nextState=NULL;
	      LastNewIn=NewIns;
	      numNewIns++;
	      innumber=numNewIns;
	    }
	    else {
	      LastNewIn->nextState=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      LastNewIn=LastNewIn->nextState;
	      LastNewIn->nextState=NULL;
	      numNewIns++;
	      innumber=numNewIns;
	    };
	  }
	  else {
	    Temp=ReallyNewIns;
	    ReallyNewIns=ReallyNewIns->nextState;
	    free(Temp);
	  }
	  EdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns,
					EdgeList);
	  edgecount++;
	};
	PresentOut=PresentOut->nextState;
    };
    FreeStateList(PrevOuts);
    PrevOuts=NewOuts;
    NewOuts=NULL;
    SpecialHomology(0,previnnumber);
    if((EdgeList==NULL)||(EdgeList->start!=0)) {
      ans=1; 
      FreeStateList(NewIns);
      FreeStateList(NewOuts);
      NewIns=NULL;
    }
    else if (EdgeList->end<=previnnumber) {
      ans=0; 
      FreeStateList(NewIns);
      FreeStateList(NewOuts);
      NewIns=NULL;
    }
    else {
      numOuts=numOuts+outnumber;
      printf("%d %d %d\n", numIns, numOuts, edgecount);
    };
  };
  return(ans);
}



int NullHomologousD1Q(State init)
{
  StateList NewIns, NewOuts, LastNewIn, LastNewOut, Temp;
  StateList PrevIns, PrevOuts;
  StateList ReallyNewOuts=NULL, PrevReallyNewOuts=NULL, ReallyNewIns=NULL;
  ShortEdges LastEdge, TempEdges;
  ShortEdges NewEdges;
  ShortEdges PresentEdgeList;
  int innumber, ans, previnnumber;
  int numFreshIns;
  int outnumber;
  int i;
  int t, edgecount=0;
  numIns=0;
  numOuts=0;
  int a;
  int numNewIns=0;
  int numNewOuts=0;
  StateList PresentIn, PresentOut;
  LastEdge=EdgeList;
  NewEdges=NULL;
  PrevOuts=NULL;
  PrevIns=NULL;
  NewIns=FixedWtRectanglesOutOf(1,init);
  EdgeList=PrependEdge(0,1,NULL);
  Temp=NewIns;
  i=1;
  LastEdge=NULL;
  if (Temp!=NULL) {
    i=1;
    EdgeList=CreateEdge(0,1);
    LastEdge=EdgeList;
    Temp=Temp->nextState;
    while (Temp!= NULL) {
      i++;
      LastEdge->nextPtr=CreateEdge(0,i);
      LastEdge=LastEdge->nextPtr;
      Temp=Temp->nextState;
    };
  };
  ans=0;
  while (NewIns!=NULL && ! ans) {
    PresentIn=NewIns;
    innumber=0;
    numNewOuts=0;
    NewOuts=NULL;
    while (PresentIn!=NULL) {
      FreeStateList(ReallyNewOuts);
      innumber++;
      ReallyNewOuts=NewRectanglesInto(PrevOuts,PresentIn->data);
      while (ReallyNewOuts!=NULL) {
	outnumber=GetNumber(ReallyNewOuts->data,NewOuts);
	if (outnumber==0) {
	  if (numNewOuts==0) {
	    NewOuts=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    NewOuts->nextState=NULL;
	    LastNewOut=NewOuts;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  }
	  else {
	    LastNewOut->nextState=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    LastNewOut=LastNewOut->nextState;
	    LastNewOut->nextState=NULL;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  };
	}
	else {
	  Temp=ReallyNewOuts;
	  ReallyNewOuts=ReallyNewOuts->nextState;
	  free(Temp);
	}
	EdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns, EdgeList);
	edgecount++;
      }
      PresentIn=PresentIn->nextState;
    };
    FreeStateList(PrevIns);
    PrevIns=NewIns;
    i=1;
    numIns=numIns+innumber;
    previnnumber=numIns;
    numNewIns=0;
    NewIns=NULL;
    outnumber=0;
    PresentOut=NewOuts;
    while (PresentOut!=NULL) {
	outnumber++;
	ReallyNewIns=NewRectanglesOutOf(PrevIns,PresentOut->data);
	while (ReallyNewIns!=NULL) {
	  innumber=GetNumber(ReallyNewIns->data,NewIns);
	  if (innumber==0) {
	    if (numNewIns==0) {
	      NewIns=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      NewIns->nextState=NULL;
	      LastNewIn=NewIns;
	      numNewIns++;
	      innumber=numNewIns;
	    }
	    else {
	      LastNewIn->nextState=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      LastNewIn=LastNewIn->nextState;
	      LastNewIn->nextState=NULL;
	      numNewIns++;
	      innumber=numNewIns;
	    };
	  }
	  else {
	    Temp=ReallyNewIns;
	    ReallyNewIns=ReallyNewIns->nextState;
	    free(Temp);
	  }
	  EdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns,
					EdgeList);
	  edgecount++;
	};
	PresentOut=PresentOut->nextState;
    };
    FreeStateList(PrevOuts);
    PrevOuts=NewOuts;
    NewOuts=NULL;
    SpecialHomology(0,previnnumber);
    if((EdgeList==NULL)||(EdgeList->start!=0)) {
      ans=1; 
      FreeStateList(NewIns);
      FreeStateList(NewOuts);
      NewIns=NULL;
    }
    else if (EdgeList->end<=previnnumber) {
      ans=0; 
      FreeStateList(NewIns);
      FreeStateList(NewOuts);
      NewIns=NULL;
    }
    else {
      numOuts=numOuts+outnumber;
      printf("%d %d %d\n", numIns, numOuts, edgecount);
    };
  };
  return(ans);
}

void CreateD1Graph (State init)
{
  StateList NewIns, NewOuts, LastNewIn, LastNewOut, Temp;
  StateList PrevIns, PrevOuts;
  StateList ReallyNewOuts=NULL, PrevReallyNewOuts=NULL, ReallyNewIns=NULL;
  ShortEdges LastEdge;
  ShortEdges NewEdges;
  ShortEdges PresentEdgeList;
  int innumber;
  int outnumber;
  int i;
  int t, edgecount=0;
  numIns=0;
  numOuts=0;
  int a;
  int numNewIns=0;
  int numNewOuts=0;
  StateList PresentIn, PresentOut;
  NewEdges=NULL;
  PrevOuts=NULL;
  PrevIns=NULL;
  NewIns=FixedWtRectanglesOutOf(1,init);
  Temp=NewIns;
  i=1;
  LastEdge=NULL;
  if (Temp!=NULL) {
    i=1;
    EdgeList=CreateEdge(0,1);
    LastEdge=EdgeList;
    Temp=Temp->nextState;
    while (Temp!= NULL) {
      i++;
      LastEdge->nextPtr=CreateEdge(0,i);
      LastEdge=LastEdge->nextPtr;
      Temp=Temp->nextState;
    };
  };
  while (NewIns!=NULL) {
    PresentIn=NewIns;
    PresentEdgeList=NULL;
    innumber=0;
    numNewOuts=0;
    NewOuts=NULL;
    while (PresentIn!=NULL) {
      innumber++;
      ReallyNewOuts=NewRectanglesInto(PrevOuts,PresentIn->data);
      while (ReallyNewOuts!=NULL) {
	outnumber=GetNumber(ReallyNewOuts->data,NewOuts);
	if (outnumber==0) {
	  if (numNewOuts==0) {
	    NewOuts=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    NewOuts->nextState=NULL;
	    LastNewOut=NewOuts;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  }
	  else {
	    LastNewOut->nextState=ReallyNewOuts;
	    ReallyNewOuts=ReallyNewOuts->nextState;
	    LastNewOut=LastNewOut->nextState;
	    LastNewOut->nextState=NULL;
	    numNewOuts++;
	    outnumber=numNewOuts;
	  };
	}
	else {
	  Temp=ReallyNewOuts;
	  ReallyNewOuts=ReallyNewOuts->nextState;
	  free(Temp);
	}
	PresentEdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns,
				      PresentEdgeList);
	edgecount++;
      }
      PresentIn=PresentIn->nextState;
    };
    FreeStateList(PrevIns);
    PrevIns=NewIns;
    numIns=numIns+innumber;
    numNewIns=0;
    NewIns=NULL;
    outnumber=0;
    PresentOut=NewOuts;
    while (PresentOut!=NULL) {
	outnumber++;
	ReallyNewIns=NewRectanglesOutOf(PrevIns,PresentOut->data);
	while (ReallyNewIns!=NULL) {
	  innumber=GetNumber(ReallyNewIns->data,NewIns);
	  if (innumber==0) {
	    if (numNewIns==0) {
	      NewIns=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      NewIns->nextState=NULL;
	      LastNewIn=NewIns;
	      numNewIns++;
	      innumber=numNewIns;
	    }
	    else {
	      LastNewIn->nextState=ReallyNewIns;
	      ReallyNewIns=ReallyNewIns->nextState;
	      LastNewIn=LastNewIn->nextState;
	      LastNewIn->nextState=NULL;
	      numNewIns++;
	      innumber=numNewIns;
	    };
	  }
	  else {
	    Temp=ReallyNewIns;
	    ReallyNewIns=ReallyNewIns->nextState;
	    free(Temp);
	  }
	  PresentEdgeList=AppendOrdered(outnumber+numOuts,innumber+numIns,
					PresentEdgeList);
	  edgecount++;
	};
	PresentOut=PresentOut->nextState;
    };
    if (PresentEdgeList!=NULL) {
      LastEdge->nextPtr=PresentEdgeList;
      LastEdge=PresentEdgeList;
      while (LastEdge->nextPtr!=NULL) {
	LastEdge=LastEdge->nextPtr;
      };
      PresentEdgeList=NULL;
    };
    FreeStateList(PrevOuts);
    PrevOuts=NewOuts;
    NewOuts=NULL;
    numOuts=numOuts+outnumber;
    printf("%d %d %d\n", numIns, numOuts, edgecount);
  };
}

int NESWpO(char *x) 
{
  int i=0, j=0;
  int ans=0;
  while (i<ArcIndex){
    j=i;
    while (j<ArcIndex) {
      if (x[i]<=Os[j]) {
	ans++;
      };
      j++; };
    i++;
  };
  return (ans);
}
     
int NESWOp(char *x) 
{
  int i=0, j=0;
  int ans=0;
  while (i<ArcIndex){
    j=i+1;
    while (j<ArcIndex) {
      if (Os[i]<x[j]) {
	ans++;
      };
      j++; };
    i++;
  };
  return (ans);
}

int NESWpp(char *x) 
{
  int i=0, j=0;
  int ans=0;
  while (i<ArcIndex){
    j=i;
    while (j<ArcIndex) {
      if (x[i]<x[j]) {
	ans++;
      };
      j++; };
    i++;
  };
  return (ans);
}

